On Higher-Order Geometric Refinements of Classical Covariance Asymptotics: An Approach via Intrinsic and Extrinsic Information Geometry

Classical Fisher-information asymptotics describe the covariance of regular efficient estimators through the local quadratic approximation of the log-likelihood, and thus capture first-order geometry only. In curved models, including mixtures, curved exponential families, latent-variable models, and manifold-constrained parameter spaces, finite-sample behavior can deviate systematically from these predictions. We develop a coordinate-invariant, curvature-aware refinement by viewing a regular parametric family as a Riemannian manifold \((\Theta,g)\) with Fisher--Rao metric, immersed in \(L^2(\mu)\) through the square-root density map. Under suitable regularity and moment assumptions, we derive an \(n^{-2}\) correction to the leading \(n^{-1}I(\theta)^{-1}\) covariance term for score-root, first-order efficient estimators. The correction is governed by a tensor \(P_{ij}\) that decomposes canonically into three parts, an intrinsic Ricci-type contraction of the Fisher--Rao curvature tensor, an extrinsic Gram-type contraction of the second fundamental form, and a Hellinger discrepancy tensor encoding higher-order probabilistic information not determined by immersion geometry alone. The extrinsic term is positive semidefinite, the full correction is invariant under smooth reparameterization, and it vanishes identically for full exponential families. We then extend the picture to singular models, where Fisher information degenerates. Using resolution of singularities under an additive normal crossing assumption, we describe the resolved metric, the role of the real log canonical threshold in learning rates and posterior mean-squared error, and a curvature-based covariance expansion on the resolved space that recovers the regular theory as a special case. This framework also suggests geometric diagnostics of weak identifiability and curvature-aware principles for regularization and optimization.

==> SYNC.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")/.."
for f in InfoGeom/*.lean; do
  case "$f" in
    *SecondMoment.lean) ;;
    *) cp "$f" "Final-Diff-Geo-Stats/InfoGeom/$(basename "$f")" ;;
  esac
done
for f in Final-Diff-Geo-Stats/InfoGeom/*.lean; do
  b=$(basename "$f")
  cmp -s "$f" "InfoGeom/$b" || echo "DIFFERS: $b"
done


==> build.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")/.."
export LEAN_PATH="$PWD:${LEAN_PATH}"

MODULES=(Basic MatrixInvContDiff MatrixInvDerivative Gauss HellingerGauss HellingerSphere LeviCivita HellingerMetric \
         KappaBasis RicciIdentity RiemannSymmetry Codazzi RiemannPairSymmetry Laplace Assembly Identification \
         Stochastic Multivariate Wick IidFourthMoments Score ThirdOrderScore Expansion Reduction \
         Singular PDecomposition GaussConsequences GaussContractions SsharpPositivity Statements Isserlis JointLaw \
         WickFamily WickOneDim WickStep4 Empirical EmpiricalStep4 WickModel Analytic StochasticOrder \
         RLCT NullDirections PaperAssembly EstimatorAssumptions EstimatorBias EstimatorExpansion ScoreZero IidMoments \
         JointCLT P6 OpToOExpectation RemainderRefutation BIdentification EstimatorGeneralD Replacement RemainderSecondMoments \
         TaylorSecond NormalCoordinates NormalCoordinatesFrame KLRegular KLQuadratic KLScoreHess HellingerConstruction ScoreHessianOrders \
         ScoreHessianMean GaussianExample TaylorThird TotallyGeodesic HessianResolved SecondMomentExpand SecondMomentLimit SecondMomentFull \
         CovarianceAssembly TheoremMain MainNonvacuous LaplaceAdditive RLCTAdditive RLCTSum ResolvedHessianCurvature ResolvedNullDirections \
         ResolvedBlowupJacobian BlowupChangeOfVariables BlowupLaplace BlowupIterate BlowupNFold ResolvedTangentCone TangentConeProposition ResolvedRiemannFlat \
         ResolvedLeviCivita MseNumerator Prop612Last RegularRecovery FourierOdd/Fixed FourierOdd/Core FourierOdd/Growth FourierOdd/TheoremC \
         FourierOdd/Main FourierOdd/Paper FourierOdd/Rigidity FourierOdd/Conj FourierOdd/Generic FourierOdd/Cubic FourierOdd/GeneralC FourierOdd/GeneralCMoments \
         FourierOdd/GeneralCPaper FourierOdd/GeneralCSchwartzPoly FourierOdd/GeneralCRigidity FourierOdd/Family FourierOdd/RigidityI FourierOdd/GeneralCTriangularity FourierOdd/ProblemI FourierOdd/GeneralCDecoupling \
         FourierOdd/GeneralCPaperFourier FourierOdd/Schwartz)

for m in ${EXTRA_MODULES:-}; do MODULES+=("$m"); done

upto=${1:-}
failed=()
for m in "${MODULES[@]}"; do
  src="InfoGeom/$m.lean"
  [ -f "$src" ] || continue
  printf '== %-32s ' "$src"
  start=$(date +%s%N)
  out=$(lean -o "InfoGeom/$m.olean" "$src" 2>&1) && rc=0 || rc=$?
  stop=$(date +%s%N)
  if [ "$rc" -eq 0 ]; then
    printf '%6.2fs\n' "$(echo "scale=2; ($stop-$start)/1000000000" | bc)"
  else
    printf 'FAILED\n'
    failed+=("$m")
  fi
  if [ -n "$out" ]; then printf '%s\n' "$out"; fi
  if [ -n "$upto" ] && [ "$m" = "$upto" ]; then break; fi
done

if [ "${#failed[@]}" -ne 0 ]; then
  printf '\nFAILED modules:'; printf ' %s' "${failed[@]}"; printf '\n'
  exit 1
fi
echo "all modules checked"

